Interplay of beam polarisation and systematic uncertainties at future $e^+e^-$ colliders

Future high-energy $e^+e^-$ colliders will provide some of the most precise tests of the Standard Model. Statistical uncertainties on electroweak precision observables and triple gauge couplings are expected to improve by orders of magnitude over current measurements. This provides a new challenge in accurately assessing and minimising the impact of systematic uncertainties. Beam polarisation may hold a unique potential to isolate and determine the size of systematic effects. So far, studies have mainly focused on the statistical improvements from beam polarisation. This study aims to assess, for the first time, its impact on systematic uncertainties. A combined fit of precision observables, such as chiral fermion couplings and anomalous triple gauge couplings, together with experimental systematic effects is performed on generator-level differential distribution of 2-fermion and 4-fermion final-states. Different configurations of available beam polarisations and luminosities are tested with and without systematic effects, and will be discussed in the context of the existing projections on fermion and gauge boson couplings from detailed experimental simulations.

==> Plots/NewParamDemo/CreatePlot.py <==
import matplotlib.pyplot as plt
import numpy as np


default_pars = np.array([2000,0.7,0.0,0.3,0.,0.])

def func_LR(x, s0, Ae, ef, Af, kL, kR):
  return 3./8. * s0 * (1.+Ae)/2. * ( (1.+kL) + (ef + 2.*Af) * x + (1. - 3.*kL) * x**2)
  
def func_RL(x, s0, Ae, ef, Af, kL, kR):
  return 3./8. * s0 * (1.-Ae)/2. * ( (1.+kR) + (ef - 2.*Af) * x + (1. - 3.*kR) * x**2)
  
def array_arg_wrapper(func, x, args):
  return func(x, *args)
  
def func_LR_arr(x, par_arr):
  return array_arg_wrapper(func_LR, x, par_arr)
def func_RL_arr(x, par_arr):
  return array_arg_wrapper(func_RL, x, par_arr)
  
x = np.linspace(-1,1,1000)

y_LR = func_LR_arr(x,default_pars)
y_RL = func_RL_arr(x,default_pars)

y_LR_s0_M = func_LR_arr(x,default_pars+np.array([-400,0,0,0,0,0]))
y_RL_s0_M = func_RL_arr(x,default_pars+np.array([-400,0,0,0,0,0]))
y_LR_s0_P = func_LR_arr(x,default_pars+np.array([+400,0,0,0,0,0]))
y_RL_s0_P = func_RL_arr(x,default_pars+np.array([+400,0,0,0,0,0]))

y_LR_Ae_M = func_LR_arr(x,default_pars+np.array([0,-0.2,0,0,0,0]))
y_RL_Ae_M = func_RL_arr(x,default_pars+np.array([0,-0.2,0,0,0,0]))
y_LR_Ae_P = func_LR_arr(x,default_pars+np.array([0,+0.2,0,0,0,0]))
y_RL_Ae_P = func_RL_arr(x,default_pars+np.array([0,+0.2,0,0,0,0]))

y_LR_ef_M = func_LR_arr(x,default_pars+np.array([0,0,-0.3,0,0,0]))
y_RL_ef_M = func_RL_arr(x,default_pars+np.array([0,0,-0.3,0,0,0]))
y_LR_ef_P = func_LR_arr(x,default_pars+np.array([0,0,+0.3,0,0,0]))
y_RL_ef_P = func_RL_arr(x,default_pars+np.array([0,0,+0.3,0,0,0]))

y_LR_Af_M = func_LR_arr(x,default_pars+np.array([0,0,0,-0.3,0,0]))
y_RL_Af_M = func_RL_arr(x,default_pars+np.array([0,0,0,-0.3,0,0]))
y_LR_Af_P = func_LR_arr(x,default_pars+np.array([0,0,0,+0.3,0,0]))
y_RL_Af_P = func_RL_arr(x,default_pars+np.array([0,0,0,+0.3,0,0]))

y_LR_kL_M = func_LR_arr(x,default_pars+np.array([0,0,0,0,-0.25,0]))
y_RL_kL_M = func_RL_arr(x,default_pars+np.array([0,0,0,0,-0.25,0]))
y_LR_kL_P = func_LR_arr(x,default_pars+np.array([0,0,0,0,+0.25,0]))
y_RL_kL_P = func_RL_arr(x,default_pars+np.array([0,0,0,0,+0.25,0]))

y_LR_kR_M = func_LR_arr(x,default_pars+np.array([0,0,0,0,0,-0.25]))
y_RL_kR_M = func_RL_arr(x,default_pars+np.array([0,0,0,0,0,-0.25]))
y_LR_kR_P = func_LR_arr(x,default_pars+np.array([0,0,0,0,0,+0.25]))
y_RL_kR_P = func_RL_arr(x,default_pars+np.array([0,0,0,0,0,+0.25]))




# fig = plt.figure(figsize=(7, 3.5))
# 
# ax_LR = plt.subplot(1, 2, 1)
# ax_RL = plt.subplot(1, 2, 2)
# ax_LR.set_title(r"$e^{-}_{L}e^{+}_{R}$")
# ax_RL.set_title(r"$e^{-}_{R}e^{+}_{L}$")
# 
# ax_LR.set_xlabel(r"$\cos\theta*$",size="large")
# ax_RL.set_xlabel(r"$\cos\theta*$",size="large")
# ax_LR.set_ylabel(r"a.u.",size="large")
# plt.tight_layout()
# 
# ax_LR.plot(x,y_LR,color="black",ls="-", label="SM-like")
# ax_RL.plot(x,y_RL,color="black",ls="-")
# 
# ax_LR.plot(x,y_LR_s0_M,color="tab:red",ls="--", label=r"$\Delta\sigma_0$")
# ax_LR.plot(x,y_LR_s0_P,color="tab:red",ls="--")
# ax_RL.plot(x,y_RL_s0_M,color="tab:red",ls="--")
# ax_RL.plot(x,y_RL_s0_P,color="tab:red",ls="--")
# 
# ax_LR.plot(x,y_LR_Ae_M,color="tab:green",ls="dotted", label=r"$\Delta A_e$")
# ax_LR.plot(x,y_LR_Ae_P,color="tab:green",ls="dotted")
# ax_RL.plot(x,y_RL_Ae_M,color="tab:green",ls="dotted")
# ax_RL.plot(x,y_RL_Ae_P,color="tab:green",ls="dotted")
# 
# ax_LR.plot(x,y_LR_ef_M,color="tab:blue",ls="-.", label=r"$\Delta \epsilon_f$")
# ax_LR.plot(x,y_LR_ef_P,color="tab:blue",ls="-.")
# ax_RL.plot(x,y_RL_ef_M,color="tab:blue",ls="-.")
# ax_RL.plot(x,y_RL_ef_P,color="tab:blue",ls="-.")
# 
# ax_LR.plot(x,y_LR_Af_M,color="tab:olive",ls="dotted", label=r"$\Delta A_f$")
# ax_LR.plot(x,y_LR_Af_P,color="tab:olive",ls="dotted")
# ax_RL.plot(x,y_RL_Af_M,color="tab:olive",ls="dotted")
# ax_RL.plot(x,y_RL_Af_P,color="tab:olive",ls="dotted")
# 
# ax_LR.plot(x,y_LR_kL_M,color="tab:purple",ls=":", label=r"$\Delta k_L$")
# ax_LR.plot(x,y_LR_kL_P,color="tab:purple",ls=":")
# ax_RL.plot(x,y_RL_kL_M,color="tab:purple",ls=":")
# ax_RL.plot(x,y_RL_kL_P,color="tab:purple",ls=":")
# 
# ax_LR.plot(x,y_LR_kR_M,color="tab:pink",ls=":", label=r"$\Delta k_R$")
# ax_LR.plot(x,y_LR_kR_P,color="tab:pink",ls=":")
# ax_RL.plot(x,y_RL_kR_M,color="tab:pink",ls=":")
# ax_RL.plot(x,y_RL_kR_P,color="tab:pink",ls=":")
# 
# ax_LR.set_ylim(0,ax_LR.get_ylim()[1])
# ax_RL.set_ylim(0,ax_RL.get_ylim()[1])
# ax_LR.legend()
# 
# fig.savefig("ParamPlot.pdf")
# fig.savefig("ParamPlot.png")
# 
# fig = plt.figure(figsize=(7, 3.5))
# 
# ax_LR = plt.subplot(1, 2, 1)
# ax_RL = plt.subplot(1, 2, 2)
# ax_LR.set_title(r"$e^{-}_{L}e^{+}_{R}$")
# ax_RL.set_title(r"$e^{-}_{R}e^{+}_{L}$")
# 
# ax_LR.set_xlabel(r"$\cos\theta*$",size="large")
# ax_RL.set_xlabel(r"$\cos\theta*$",size="large")
# ax_LR.set_ylabel(r"a.u.",size="large")
# plt.tight_layout()
# 
# ax_LR.plot(x,y_LR,color="black",ls="-", label="SM-like")
# ax_RL.plot(x,y_RL,color="black",ls="-")
# 
# ax_LR.plot(x,y_LR_s0_M,color="tab:red",ls="--", label=r"$\Delta\sigma_0$")
# ax_LR.plot(x,y_LR_s0_P,color="tab:red",ls="dotted")
# ax_RL.plot(x,y_RL_s0_M,color="tab:red",ls="--")
# ax_RL.plot(x,y_RL_s0_P,color="tab:red",ls="dotted")
# 
# ax_LR.plot(x,y_LR_Ae_M,color="tab:green",ls="--", label=r"$\Delta A_e$")
# ax_LR.plot(x,y_LR_Ae_P,color="tab:green",ls="dotted")
# ax_RL.plot(x,y_RL_Ae_M,color="tab:green",ls="--")
# ax_RL.plot(x,y_RL_Ae_P,color="tab:green",ls="dotted")
# 
# ax_LR.plot(x,y_LR_Af_M,color="tab:olive",ls="--", label=r"$\Delta A_f$")
# ax_LR.plot(x,y_LR_Af_P,color="tab:olive",ls="dotted")
# ax_RL.plot(x,y_RL_Af_M,color="tab:olive",ls="--")
# ax_RL.plot(x,y_RL_Af_P,color="tab:olive",ls="dotted")
# 
# ax_LR.set_ylim(0,ax_LR.get_ylim()[1])
# ax_RL.set_ylim(0,ax_RL.get_ylim()[1])
# 
# ax_LR.legend()
# 
# 
# fig.savefig("ParamPlot_normalPars.pdf")
# fig.savefig("ParamPlot_normalPars.png")


fig = plt.figure(figsize=(7, 3.5))

ax_LR = plt.subplot(1, 2, 1)
ax_RL = plt.subplot(1, 2, 2)
ax_LR.set_title(r"$e^{-}_{L}e^{+}_{R}$")
ax_RL.set_title(r"$e^{-}_{R}e^{+}_{L}$")

ax_LR.set_xlabel(r"$\cos\theta*$",size="large")
ax_RL.set_xlabel(r"$\cos\theta*$",size="large")
ax_LR.set_ylabel(r"a.u.",size="large")
plt.tight_layout()

ax_LR.plot(x,y_LR,color="black",ls="-", label="SM-like")
ax_RL.plot(x,y_RL,color="black",ls="-")

# ax_LR.plot(x,y_LR_ef_M,color="tab:blue",ls="--", label=r"$\Delta \epsilon_f$")
# ax_LR.plot(x,y_LR_ef_P,color="tab:blue",ls="dotted")
# ax_RL.plot(x,y_RL_ef_M,color="tab:blue",ls="--")
# ax_RL.plot(x,y_RL_ef_P,color="tab:blue",ls="dotted")

ax_LR.plot(x,y_LR_kL_M,color="tab:purple",ls="--", label=r"$\Delta k_L \pm 0.25$")
ax_LR.plot(x,y_LR_kL_P,color="tab:purple",ls="dotted")
ax_RL.plot(x,y_RL_kL_M,color="tab:purple",ls="--")
ax_RL.plot(x,y_RL_kL_P,color="tab:purple",ls="dotted")

ax_LR.plot(x,y_LR_kR_M,color="tab:pink",ls="--", label=r"$\Delta k_R \pm 0.25$")
ax_LR.plot(x,y_LR_kR_P,color="tab:pink",ls="dotted")
ax_RL.plot(x,y_RL_kR_M,color="tab:pink",ls="--")
ax_RL.plot(x,y_RL_kR_P,color="tab:pink",ls="dotted")

ax_LR.set_ylim(0,ax_LR.get_ylim()[1])
ax_RL.set_ylim(0,ax_RL.get_ylim()[1])


ax_LR.legend()

fig.savefig("ParamPlot_newPars.pdf")
fig.savefig("ParamPlot_newPars.png")


